Faster Positional-Population Counts for AVX2, AVX-512, and ASIMD

The positional population count operation pospopcnt() counts for an array of w-bit words how often each of the w bits was set. Various applications in bioinformatics, database engineering, and digital processing exist. Building on earlier work by Klarqvist et al., we show how positional population counts can be rapidly computed using SIMD techniques with good performance from the first byte, approaching memory-bound speeds for input arrays of as little as 4 KiB. Improvements include an improved algorithm structure, better handling of unaligned and very short arrays, as well as faster bit-parallel accumulation of intermediate results. We provide a generic algorithm description as well as implementations for various SIMD instruction set extensions, including Intel AVX2, AVX-512, and ARM ASIMD, and discuss the adaption of our algorithm to other platforms.

==> results.2024-03-26-avx512-xeon-w2133-pyrocystis/plotgen.sh <==
#!/bin/bash

# # make a new column for the byte size of a measurement entry
#cat goresults-2024-03-26.txt | sed -e 's;/\([[:alnum:]]*\);-\1 \1;' > goresults-2024-03-26.data2
#
# # calculate mean, min, max of measurements
#cat goresults-2024-03-26.data2 | gawk -M -f datapostproc.awk > goresults-2024-03-26.data

# gnuplot the data to svg files


# transform the svg files to pdf files
inkscape cpb-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=cpb-gnuplot-ebars.pdf
inkscape ipb-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=ipb-gnuplot-ebars.pdf
inkscape ipc-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=ipc-gnuplot-ebars.pdf
inkscape speed-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=speed-gnuplot-ebars.pdf



==> results.2024-04-22-neon-aws-graviton-3-c7g-large/plotgen.sh <==
#!/bin/bash

# # make a new column for the byte size of a measurement entry
#cat golike_arm_2024-04-22.out | sed -e 's;/\([[:alnum:]]*\);-\1 \1;' > golike_arm_2024-04-22.data2
#
# # calculate mean, min, max of measurements
#cat golike_arm_2024-04-22.data2 | gawk -M -f datapostproc.awk > golike_arm_2024-04-22.data

# gnuplot the data to svg files


# transform the svg files to pdf files
#inkscape cpb-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=cpb-gnuplot-ebars.pdf
#inkscape ipb-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=ipb-gnuplot-ebars.pdf
#inkscape ipc-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=ipc-gnuplot-ebars.pdf
inkscape speed-gnuplot-ebars.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=speed-gnuplot-ebars.pdf


